A 0.2 solar mass protostar with a Keplerian disk in the very young L1527 IRS system

In their earliest stages, protostars accrete mass from their surrounding envelopes through circumstellar disks. Until now, the smallest observed protostar/envelope mass ratio was ~2.1. The protostar L1527 IRS is thought to be in the earliest stages of star formation. Its envelope contains ~1 solar mass of material within a ~0.05 pc radius, and earlier observations suggested the presence of an edge-on disk. Here we report observations of dust continuum emission and 13CO (J=2-1) line emission from the disk around L1527, from which we determine a protostellar mass of M = 0.19 +/- 0.04 solar masses and a protostar/envelope mass ratio of ~0.2. We conclude that most of the luminosity is generated through the accretion process, with an accretion rate of ~6.6 x 10^-7 solar masses per year. If it has been accreting at that rate through much of its life, its age is ~300,000 yr, though theory suggests larger accretion rates earlier, so it may be younger. The presence of a rotationally--supported disk is confirmed and significantly more mass may be added to its planet-forming region as well as the protostar itself.

==> compile.sh <==
#!/bin/sh
#cp ../../thesis/dissertation.bib ms.bib
latex ms
bibtex ms
latex ms
latex ms
dvips -o ms.ps ms -t letter -P pdf
ps2pdf13 ms.ps


